A quantitative comparison of physical accuracy and numerical stability of Lattice Boltzmann color gradient and pseudopotential multicomponent models for microfluidic applications

The performances of the Color-Gradient (CG) and of the Shan-Chen (SC) multicomponent Lattice Boltzmann models are quantitatively compared side-by-side on multiple physical flow problems where breakup, coalescence and contraction of fluid ligaments are important. The flow problems are relevant to microfluidic applications, jetting of microdroplets as seen in inkjet printing, as well as emulsion dynamics. A significantly wider range of parameters is shown to be accessible for CG in terms of density-ratio, viscosity-ratio and surface tension values. Numerical stability for a high density ratio $\mathcal{O}(1000)$ is required for simulating the drop formation process during inkjet printing which we show here to be achievable using the CG model but not using the SC model. In terms of physical accuracy, the CG model shows good agreement with analytical solutions for droplet oscillation and ligament contraction test-cases. The SC model is effective in accurately simulating ligament contraction, but less accurate in handling droplet oscillations. Rayleigh-Plateau instability simulations show that both the CG and SC models give physically realistic results when breakup occurs, although smaller satellite droplets quickly vanish in the SC model due to droplet mass evaporating into the ambient phase. Our results show that the CG model is a suitable choice for challenging simulations of droplet formation, due to a combination of both numerical stability and physical accuracy. We also present a novel approach to incorporate repulsion forces between interfaces for CG, with possible applications to the study of stabilized emulsions. Specifically, we show that the CG model can produce similar results to a known multirange potentials extension of the SC model for modelling a disjoining pressure, opening up its use for the study of dense stabilized emulsions.

==> check_spelling.sh <==
cat src/paper.tex | aspell  --mode=tex  --encoding utf-8 -a | grep -v \* | grep -v -e '^$'

